Generalised Unitarity for Dimensionally Regulated Amplitudes

We present a novel set of Feynman rules and generalised unitarity cut-conditions for computing one-loop amplitudes via d-dimensional integrand reduction algorithm. Our algorithm is suited for analytic as well as numerical result, because all ingredients turn out to have a four-dimensional representation. We will apply this formalism to NLO QCD corrections.

==> figures.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     92537,       2469]
NotebookOptionsPosition[     90161,       2388]
NotebookOutlinePosition[     90539,       2405]
CellTagsIndexPosition[     90496,       2402]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"<<", "FeynArts`"}], "\.1d"}]], "Input",
 CellChangeTimes->{{3.630838842045907*^9, 3.630838885755314*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "SetDirectory", "[", 
   "\"\</Users/wjtorresb/Documents/Universidad/2014/Papers/Proceeding_Silafae_\
2014/DiagramCut\>\"", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.630842430118626*^9, 3.630842437406714*^9}, 
   3.630842489889292*^9, {3.630842553007142*^9, 3.6308425858048363`*^9}, {
   3.630842634107471*^9, 3.6308426425423107`*^9}}],

Cell[CellGroupData[{

Cell["5-gluons", "Subsection",
 CellChangeTimes->{{3.6308401972682133`*^9, 3.630840201002087*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"MyBoxes", "=", 
   RowBox[{"CreateTopologies", "[", 
    RowBox[{"1", ",", " ", 
     RowBox[{"3", " ", "\[Rule]", " ", "2"}], ",", 
     RowBox[{"Adjacencies", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "4", ",", "5"}], "}"}]}], ",", 
     RowBox[{"ExcludeTopologies", "\[Rule]", "Internal"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NoTop", "=", 
   RowBox[{"Delete", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{"i", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "77"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "42", "}"}], ",", 
       RowBox[{"{", "25", "}"}], ",", 
       RowBox[{"{", "77", "}"}], ",", 
       RowBox[{"{", "19", "}"}], ",", 
       RowBox[{"{", "2", "}"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MyBoxes", "=", 
   RowBox[{"DiagramDelete", "[", 
    RowBox[{"MyBoxes", ",", " ", "NoTop"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6308389158529167`*^9, 3.6308389216824408`*^9}, {
  3.63083895916017*^9, 3.630838959227551*^9}, {3.630838997485674*^9, 
  3.630839113445315*^9}, {3.630839215269786*^9, 3.630839216209754*^9}, {
  3.630839261842451*^9, 3.630839262154539*^9}, {3.6308393551900187`*^9, 
  3.630839361189143*^9}, {3.630839391760445*^9, 3.630839400227807*^9}, {
  3.630839489975102*^9, 3.630839495876442*^9}, {3.630839852347579*^9, 
  3.6308399296307707`*^9}, {3.630839964441731*^9, 3.630840018986635*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Paint", "[", 
  RowBox[{"MyBoxes", ",", 
   RowBox[{"FieldNumbers", "\[Rule]", "True"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<d1.tex\>\"", ",", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.630839096837838*^9, 3.63083911818779*^9}, {
   3.630841661863559*^9, 3.6308416645273*^9}, 3.630841703948208*^9, {
   3.630843001920383*^9, 3.630843014297278*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"> Top. \"\>", "\[InvisibleSpace]", "1", 
    "\[InvisibleSpace]", "\<\": \"\>", 
    "\[InvisibleSpace]", "\<\"1 diagram\"\>"}],
   SequenceForm["> Top. ", 1, ": ", "1 diagram"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.630842654488751*^9, 3.63084301492218*^9, 
  3.630843117142364*^9}],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"> Top. \"\>", "\[InvisibleSpace]", "2", 
    "\[InvisibleSpace]", "\<\": \"\>", 
    "\[InvisibleSpace]", "\<\"1 diagram\"\>"}],
   SequenceForm["> Top. ", 2, ": ", "1 diagram"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.630842654488751*^9, 3.63084301492218*^9, 
  3.630843117144405*^9}],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"> Top. \"\>", "\[InvisibleSpace]", "3", 
    "\[InvisibleSpace]", "\<\": \"\>", 
    "\[InvisibleSpace]", "\<\"1 diagram\"\>"}],
   SequenceForm["> Top. ", 3, ": ", "1 diagram"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.630842654488751*^9, 3.63084301492218*^9, 
  3.630843117146372*^9}],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"> Top. \"\>", "\[InvisibleSpace]", "4", 
    "\[InvisibleSpace]", "\<\": \"\>", 
    "\[InvisibleSpace]", "\<\"1 diagram\"\>"}],
   SequenceForm["> Top. ", 4, ": ", "1 diagram"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.630842654488751*^9, 3.63084301492218*^9, 
  3.630843117148363*^9}],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"> Top. \"\>", "\[InvisibleSpace]", "5", 
    "\[InvisibleSpace]", "\<\": \"\>", 
    "\[InvisibleSpace]", "\<\"1 diagram\"\>"}],
   SequenceForm["> Top. ", 5, ": ", "1 diagram"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.630842654488751*^9, 3.63084301492218*^9, 
  3.630843117150714*^9}],

Cell[BoxData[
 FormBox[
  GraphicsBox[{InsetBox[
     GraphicsBox[
      {Thickness[0.005], 
       LineBox[{{-3.637978807091713*^-12, 17.}, {6.999999999994543, 13.5}}], 
       InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"1\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {3.4765776741499455`, 15.807955348299888`}, \
{-1, -1}], 
       LineBox[{{-3.637978807091713*^-12, 10.}, {6.999999999994543, 6.5}}], 
       InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"2\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {3.5234223258500545`, 7.692044651700109}, \
{1, 1}], LineBox[{{-1.8189894035458565`*^-12, 3.}, {6.999999999996362, 
        6.499999999996362}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"3\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {3.4765776741499455`, 4.192044651700109}, \
{-1, 1}], LineBox[{{20.000000000003638`, 15.}, {13.000000000003638`, 10.}}], 
       InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"4\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {16.650809651834823`, 12.046946487431246`}, \
{-1, 1}], 
       LineBox[{{19.999999999996362`, 4.999999999998181}, {
        12.999999999996362`, 9.999999999998181}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"5\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {16.349190348165173`, 7.046946487431245}, \
{1, 1}], LineBox[{{7., 13.500000000002307`}, {7., 6.499999999998607}}], 
       InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"6\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {6.3048, 10.}, {1, 0}], 
       LineBox[{{7., 13.500000000003638`}, {13.000000000003638`, 
        10.000000000003638`}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"7\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {10.050232333181313`, 12.268112571167965`}, \
{-1, -1}], 
       LineBox[{{6.999999999983629, 6.499999999992724}, {12.999999999987267`, 
        9.999999999996362}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"8\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {10.050232333181313`, 7.731887428832037}, \
{-1, 1}], 
       {PointSize[0.04], PointBox[{7., 13.5}], PointBox[{7., 6.5}], 
        PointBox[{13., 10.}]}, InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"T1\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->7.997355371900827],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          7.997355371900827]& ], {10., -0.5}, {0, -1}]},
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {0, 44}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      {Thickness[0.005], 
       LineBox[{{3.637978807091713*^-12, 16.999999999996362`}, {
        9.999999999996362, 12.5}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"1\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {5.071325919472563, 14.169302043272364`}, \
{1, 1}], LineBox[{{-3.637978807091713*^-12, 10.}, {6.499999999996362, 6.5}}], 
       InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"2\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {3.2384702300544776`, 7.710187570101172}, \
{1, 1}], LineBox[{{-7.275957614183426*^-12, 2.999999999992724}, {
        6.499999999992724, 6.499999999992724}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"3\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {3.261529769945523, 4.210187570101172}, \
{-1, 1}], LineBox[{{20.000000000010004`, 15.}, {10.000000000009095`, 12.5}}], 
       InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"4\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {14.684703687452767`, 14.406385250188933`}, \
{0, -1}], LineBox[{{20., 5.}, {13.499999999998181`, 6.5}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"5\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {16.457682641291616`, 5.088091445596994}, \
{0, 1}], LineBox[{{13.5, 6.5}, {10., 12.500000000001819`}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"6\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {12.268112571167965`, 9.550232333181313}, \
{-1, -1}], LineBox[{{13.500000000001851`, 6.5}, {6.500000000002592, 6.5}}], 
       InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"7\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {10., 5.8048}, {0, 1}], 
       LineBox[{{10.000000000007276`, 12.500000000005457`}, {
        6.500000000003638, 6.500000000001819}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"8\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {7.731887428832036, 9.550232333181313}, \
{1, -1}], 
       {PointSize[0.04], PointBox[{13.5, 6.5}], PointBox[{10., 12.5}], 
        PointBox[{6.5, 6.5}]}, InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"T2\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->7.997355371900827],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          7.997355371900827]& ], {10., -0.5}, {0, -1}]},
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {22, 44}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      {Thickness[0.005], 
       LineBox[{{-1.8189894035458565`*^-12, 17.00000000000182}, {6., 10.}}], 
       InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"1\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {2.6177664169251145`, 13.258771214507242`}, \
{1, 1}], LineBox[{{-1.0009326700810561`*^-11, 10.}, {5.999999999982448, 
        10.}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"2\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {3., 9.3048}, {0, 1}], 
       LineBox[{{1.8189894035458565`*^-12, 3.000000000005457}, {
        5.999999999996362, 10.}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"3\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {3.3822335830748855`, 6.258771214507241}, \
{-1, 1}], LineBox[{{20., 15.000000000003638`}, {13.999999999996362`, 12.}}], 
       InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"4\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {17.023422325850056`, 14.057955348299892`}, \
{1, -1}], 
       LineBox[{{20.00000000000182, 5.000000000003638}, {14.000000000001819`, 
        8.}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"5\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {16.976577674149944`, 7.057955348299891}, \
{-1, -1}], LineBox[{{14., 12.000000000006455`}, {14., 8.000000000003343}}], 
       InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"6\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {13.3048, 10.}, {1, 0}], 
       LineBox[{{13.999999999998181`, 12.}, {5.999999999998181, 10.}}], 
       InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"7\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {9.684703687452767, 11.656385250188933`}, \
{0, -1}], LineBox[{{14.000000000002728`, 8.}, {6.000000000001819, 10.}}], 
       InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"8\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {10.315296312547233`, 9.656385250188933}, \
{0, -1}], 
       {PointSize[0.04], PointBox[{14., 12.}], PointBox[{14., 8.}], 
        PointBox[{6., 10.}]}, InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"T3\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->7.997355371900827],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          7.997355371900827]& ], {10., -0.5}, {0, -1}]},
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {44, 44}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      {Thickness[0.005], 
       LineBox[{{-3.637978807091713*^-12, 17.}, {6.499999999996362, 13.5}}], 
       InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"1\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {3.2615297699455224`, 15.789812429898827`}, \
{-1, -1}], 
       LineBox[{{-3.637978807091713*^-12, 10.}, {6.499999999996362, 6.5}}], 
       InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"2\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {3.2384702300544776`, 7.710187570101172}, \
{1, 1}], LineBox[{{-7.275957614183426*^-12, 2.999999999992724}, {
        6.499999999992724, 6.499999999992724}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"3\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {3.261529769945523, 4.210187570101172}, \
{-1, 1}], 
       LineBox[{{20.000000000006366`, 14.999999999996362`}, {
        13.500000000003638`, 13.5}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"4\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {16.457682641291616`, 14.911908554403006`}, \
{0, -1}], LineBox[{{20., 5.}, {13.499999999998181`, 6.5}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"5\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {16.457682641291616`, 5.088091445596994}, \
{0, 1}], LineBox[{{6.4999999999976925`, 13.5}, {13.49999999999251, 13.5}}], 
       InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"6\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {10., 12.8048}, {0, 1}], 
       LineBox[{{6.5, 13.500000000002307`}, {6.5, 6.499999999998607}}], 
       InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"7\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {7.195200000000001, 9.15}, {-1, 0}], 
       LineBox[{{13.5, 13.500000000002307`}, {13.5, 6.499999999998607}}], 
       InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"8\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {14.1952, 10.}, {-1, 0}], 
       LineBox[{{13.500000000001851`, 6.5}, {6.500000000002592, 6.5}}], 
       InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"9\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {10., 5.8048}, {0, 1}], 
       {PointSize[0.04], PointBox[{6.5, 13.5}], PointBox[{13.5, 13.5}], 
        PointBox[{13.5, 6.5}], PointBox[{6.5, 6.5}]}, InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"T4\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->7.997355371900827],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          7.997355371900827]& ], {10., -0.5}, {0, -1}]},
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {0, 22}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      {Thickness[0.005], 
       LineBox[{{-1.8189894035458565`*^-12, 17.00000000000182}, {6., 10.}}], 
       InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"1\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {2.6177664169251145`, 13.258771214507242`}, 
        {1, 1}], 
       LineBox[{{-1.0009326700810561`*^-11, 10.}, {5.999999999982448, 10.}}], 
       InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"2\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {3., 9.3048}, {0, 1}], 
       LineBox[{{1.8189894035458565`*^-12, 3.000000000005457}, {
        5.999999999996362, 10.}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"3\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {3.3822335830748855`, 6.258771214507241}, \
{-1, 1}], 
       LineBox[{{20.000000000007276`, 15.000000000003638`}, {
        14.000000000005457`, 10.000000000003638`}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"4\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {16.772560280436178`, 12.893887663476587`}, \
{1, -1}], LineBox[{{20.00000000000182, 5.000000000001819}, {14., 10.}}], 
       InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"5\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {17.227439719563822`, 7.8938876634765895`}, \
{-1, -1}], 
       CircleBox[{10., 9.099999999999996}, 4.1000000000000005`, {
        0.2213144423477913, 2.9202782112420023`}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"6\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {10., 13.895199999999999`}, {0, -1}], 
       CircleBox[{10., 10.900000000000004`}, 4.1000000000000005`, {
        3.3629070959375844`, 6.061870864831795}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"7\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {10., 6.1048}, {0, 1}], 
       {PointSize[0.04], PointBox[{14., 10.}], PointBox[{6., 10.}]}, 
       InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"T5\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->7.997355371900827],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          7.997355371900827]& ], {10., -0.5}, {0, -1}]},
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {22, 22}, {0, 0}, {22, 22}], 
    InsetBox[
     TagBox[
      StyleBox[
       TagBox["\<\"3\"\>",
        DisplayForm],
       FontFamily->"Helvetica",
       FontSize->11.996033057851239`],
      StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
       11.996033057851239`]& ], {28.5, 69.96}, {0, 0}], InsetBox[
     TagBox[
      StyleBox[
       TagBox["\<\"\[RightArrow]\"\>",
        DisplayForm],
       FontFamily->"Helvetica",
       FontSize->11.996033057851239`],
      StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
       11.996033057851239`]& ], {33., 69.96}, {0, 0}], InsetBox[
     TagBox[
      StyleBox[
       TagBox["\<\"2\"\>",
        DisplayForm],
       FontFamily->"Helvetica",
       FontSize->11.996033057851239`],
      StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
       11.996033057851239`]& ], {37.5, 69.96}, {0, 0}]},
   AspectRatio->1.0999999999999999`,
   PlotRange->{{0, 66}, {0, 72.6}}], TraditionalForm]], "Print",
 CellChangeTimes->{3.630842654488751*^9, 3.63084301492218*^9, 
  3.630843117281886*^9}]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"FeynArtsGraphics", "(", 
    RowBox[{"3", "\[Rule]", "2"}], ")"}], "\[InvisibleApplication]", 
   RowBox[{"(", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         FormBox[
          InterpretationBox[
           
           RowBox[{"\<\"[\"\>", "\[InvisibleSpace]", "\<\"T1\"\>", 
            "\[InvisibleSpace]", "\<\"]\"\>"}],
           SequenceForm["[", "T1", "]"],
           Editable->False],
          TraditionalForm], 
         FormBox[
          InterpretationBox[
           
           RowBox[{"\<\"[\"\>", "\[InvisibleSpace]", "\<\"T2\"\>", 
            "\[InvisibleSpace]", "\<\"]\"\>"}],
           SequenceForm["[", "T2", "]"],
           Editable->False],
          TraditionalForm], 
         FormBox[
          InterpretationBox[
           
           RowBox[{"\<\"[\"\>", "\[InvisibleSpace]", "\<\"T3\"\>", 
            "\[InvisibleSpace]", "\<\"]\"\>"}],
           SequenceForm["[", "T3", "]"],
           Editable->False],
          TraditionalForm]},
        {
         FormBox[
          InterpretationBox[
           
           RowBox[{"\<\"[\"\>", "\[InvisibleSpace]", "\<\"T4\"\>", 
            "\[InvisibleSpace]", "\<\"]\"\>"}],
           SequenceForm["[", "T4", "]"],
           Editable->False],
          TraditionalForm], 
         FormBox[
          InterpretationBox[
           
           RowBox[{"\<\"[\"\>", "\[InvisibleSpace]", "\<\"T5\"\>", 
            "\[InvisibleSpace]", "\<\"]\"\>"}],
           SequenceForm["[", "T5", "]"],
           Editable->False],
          TraditionalForm], "Null"},
        {"Null", "Null", "Null"}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
         "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.6308426545572557`*^9, 3.630843015117332*^9, 
  3.63084311728445*^9}],

Cell[BoxData[
 FormBox[
  RowBox[{"{", "\<\"d1.tex\"\>", "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.6308426545572557`*^9, 3.630843015117332*^9, 
  3.630843117288025*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["6-gluons", "Subsection",
 CellChangeTimes->{{3.6308401972682133`*^9, 3.630840211281618*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"MyBoxes", "=", 
   RowBox[{"CreateTopologies", "[", 
    RowBox[{"1", ",", " ", 
     RowBox[{"4", " ", "\[Rule]", " ", "2"}], ",", 
     RowBox[{"Adjacencies", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "}"}]}], ",", 
     RowBox[{"ExcludeTopologies", "\[Rule]", "Internal"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NoTop", "=", 
   RowBox[{"Delete", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{"i", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "550"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "164", "}"}], ",", 
       RowBox[{"{", "217", "}"}], ",", 
       RowBox[{"{", "90", "}"}], ",", 
       RowBox[{"{", "50", "}"}], ",", 
       RowBox[{"{", "21", "}"}], ",", 
       RowBox[{"{", "11", "}"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MyBoxes", "=", 
   RowBox[{"DiagramDelete", "[", 
    RowBox[{"MyBoxes", ",", " ", "NoTop"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6308404576244707`*^9, 3.630840481507884*^9}, {
  3.630840969227446*^9, 3.630840969484424*^9}, {3.630853020630706*^9, 
  3.630853058842081*^9}, {3.630853651650147*^9, 3.630853652874776*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Paint", "[", 
  RowBox[{"MyBoxes", ",", 
   RowBox[{"FieldNumbers", "\[Rule]", "True"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<d1.tex\>\"", ",", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.630853104398807*^9, 3.630853104637169*^9}, {
  3.630855130702166*^9, 3.630855131925859*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"> Top. \"\>", "\[InvisibleSpace]", "1", 
    "\[InvisibleSpace]", "\<\": \"\>", 
    "\[InvisibleSpace]", "\<\"1 diagram\"\>"}],
   SequenceForm["> Top. ", 1, ": ", "1 diagram"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.630852155371809*^9, 3.630853064879835*^9, 
  3.630853112168313*^9, 3.630855135736123*^9}],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"> Top. \"\>", "\[InvisibleSpace]", "2", 
    "\[InvisibleSpace]", "\<\": \"\>", 
    "\[InvisibleSpace]", "\<\"1 diagram\"\>"}],
   SequenceForm["> Top. ", 2, ": ", "1 diagram"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.630852155371809*^9, 3.630853064879835*^9, 
  3.630853112168313*^9, 3.6308551357395*^9}],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"> Top. \"\>", "\[InvisibleSpace]", "3", 
    "\[InvisibleSpace]", "\<\": \"\>", 
    "\[InvisibleSpace]", "\<\"1 diagram\"\>"}],
   SequenceForm["> Top. ", 3, ": ", "1 diagram"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.630852155371809*^9, 3.630853064879835*^9, 
  3.630853112168313*^9, 3.6308551357429533`*^9}],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"> Top. \"\>", "\[InvisibleSpace]", "4", 
    "\[InvisibleSpace]", "\<\": \"\>", 
    "\[InvisibleSpace]", "\<\"1 diagram\"\>"}],
   SequenceForm["> Top. ", 4, ": ", "1 diagram"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.630852155371809*^9, 3.630853064879835*^9, 
  3.630853112168313*^9, 3.630855135745339*^9}],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"> Top. \"\>", "\[InvisibleSpace]", "5", 
    "\[InvisibleSpace]", "\<\": \"\>", 
    "\[InvisibleSpace]", "\<\"1 diagram\"\>"}],
   SequenceForm["> Top. ", 5, ": ", "1 diagram"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.630852155371809*^9, 3.630853064879835*^9, 
  3.630853112168313*^9, 3.630855135747285*^9}],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"> Top. \"\>", "\[InvisibleSpace]", "6", 
    "\[InvisibleSpace]", "\<\": \"\>", 
    "\[InvisibleSpace]", "\<\"1 diagram\"\>"}],
   SequenceForm["> Top. ", 6, ": ", "1 diagram"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.630852155371809*^9, 3.630853064879835*^9, 
  3.630853112168313*^9, 3.630855135749363*^9}],

Cell[BoxData[
 FormBox[
  GraphicsBox[{InsetBox[
     GraphicsBox[
      {Thickness[0.005], 
       LineBox[{{-1.4551915228366852`*^-11, 18.000000000009095`}, {
        5.999999999985448, 13.200000000008004`}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"1\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {2.7926964381792483`, 15.18967054772406}, \
{1, 1}], LineBox[{{-1.8189894035458565`*^-12, 12.}, {5.999999999992724, 
        8.933333333337941}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"2\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {3.0131556222741596`, 9.91390157981176}, \
{1, 1}], LineBox[{{-5.002220859751105*^-12, 8.}, {6.000000000003183, 
        8.933333333334303}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"3\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {3.199819108166432, 7.78691525702532}, \
{0, 1}], LineBox[{{1.8189894035458565`*^-12, 1.999999999998181}, {
        6.000000000003638, 8.933333333334303}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"4\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {3.37821928720161, 5.220776898896043}, \
{-1, 1}], 
       LineBox[{{20.000000000007276`, 15.000000000003638`}, {
        14.000000000005457`, 10.000000000003638`}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"5\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {16.772560280436178`, 12.893887663476587`}, \
{1, -1}], LineBox[{{20.00000000000182, 5.000000000001819}, {14., 10.}}], 
       InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"6\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {17.227439719563822`, 7.8938876634765895`}, \
{-1, -1}], 
       LineBox[{{5.999999999994543, 13.200000000000728`}, {
        13.999999999997272`, 10.}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"7\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {9.517192120739665, 10.997780301849161`}, \
{0, 1}], LineBox[{{6.000000000003638, 13.200000000005772`}, {
        6.000000000003638, 8.933333333337359}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"8\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {5.3048, 11.066666666666666`}, {1, 0}], 
       LineBox[{{14.00000000000864, 10.}, {6.000000000010004, 
        8.933333333334303}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"9\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {9.828187163881676, 10.150462937554092`}, \
{0, -1}], 
       {PointSize[0.04], PointBox[{6., 13.2}], PointBox[{14., 10.}], 
        PointBox[{6., 8.933333333333334}]}, InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"T1\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->7.997355371900827],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          7.997355371900827]& ], {10., -0.5}, {0, -1}]},
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {0, 44}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      {Thickness[0.005], 
       LineBox[{{-3.637978807091713*^-12, 18.00000000000182}, {
        5.999999999996362, 12.000000000001819`}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"1\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {2.6855611844574883`, 14.685561184457487`}, \
{1, 1}], LineBox[{{-1.0009326700810561`*^-11, 12.}, {5.999999999982448, 
        12.}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"2\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {3., 11.3048}, {0, 1}], 
       LineBox[{{-1.0009326700810561`*^-11, 8.}, {5.999999999982448, 8.}}], 
       InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"3\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {3., 7.3048}, {0, 1}], 
       LineBox[{{-1.8189894035458565`*^-12, 1.999999999994543}, {
        5.999999999998181, 7.999999999996362}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"4\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          
          9.996694214876033]& ], {3.3144388155425117`, 4.685561184457488}, \
{-1, 1}], 
       LineBox[{{20.000000000007276`, 15.000000000003638`}, {
        14.000000000005457`, 10.000000000003638`}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"5\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {16.772560280436178`, 12.893887663476587`}, \
{1, -1}], LineBox[{{20.00000000000182, 5.000000000001819}, {14., 10.}}], 
       InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"6\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {17.227439719563822`, 7.8938876634765895`}, \
{-1, -1}], LineBox[{{6., 12.000000000006455`}, {6., 8.000000000003343}}], 
       InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"7\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {5.3048, 10.}, {1, 0}], 
       LineBox[{{6.0000000000009095`, 11.999999999996362`}, {
        14.000000000005457`, 9.999999999996362}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"8\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {9.684703687452767, 10.343614749811067`}, \
{0, 1}], LineBox[{{6.000000000001819, 8.}, {14.000000000006366`, 10.}}], 
       InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"9\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {10.315296312547233`, 8.343614749811067}, \
{0, 1}], 
       {PointSize[0.04], PointBox[{6., 12.}], PointBox[{6., 8.}], 
        PointBox[{14., 10.}]}, InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"T2\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->7.997355371900827],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          7.997355371900827]& ], {10., -0.5}, {0, -1}]},
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {22, 44}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      {Thickness[0.005], 
       LineBox[{{3.637978807091713*^-12, 17.999999999996362`}, {
        10.000000000005457`, 12.599999999998545`}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"1\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {4.987106410844651, 14.76092298304565}, \
{1, 1}], LineBox[{{-1.8189894035458565`*^-12, 12.}, {5.999999999992724, 
        8.933333333337941}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"2\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {3.0131556222741596`, 9.91390157981176}, \
{1, 1}], LineBox[{{-5.002220859751105*^-12, 8.}, {6.000000000003183, 
        8.933333333334303}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"3\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {3.199819108166432, 7.78691525702532}, \
{0, 1}], LineBox[{{1.8189894035458565`*^-12, 1.999999999998181}, {
        6.000000000003638, 8.933333333334303}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"4\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {3.37821928720161, 5.220776898896043}, \
{-1, 1}], 
       LineBox[{{20.000000000010004`, 15.}, {10.000000000010004`, 
        12.599999999998545`}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"5\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {14.696615161782077`, 14.459303492574673`}, \
{0, -1}], 
       LineBox[{{20.00000000000182, 5.000000000003638}, {14.000000000001819`, 
        8.}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"6\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {16.976577674149944`, 7.057955348299891}, \
{-1, -1}], 
       LineBox[{{14., 7.999999999998181}, {9.999999999998181, 
        12.600000000000364`}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"7\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {12.376187178812557`, 10.548232329402225`}, \
{-1, -1}], 
       LineBox[{{14.000000000001364`, 7.999999999996362}, {
        6.0000000000027285`, 8.933333333330665}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"8\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          
          9.996694214876033]& ], {10.150644909428232`, 9.153108747480083}, \
{0, -1}], 
       LineBox[{{10.000000000005457`, 12.600000000009459`}, {
        6.000000000003638, 8.933333333337941}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"9\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {7.726357982927449, 11.12016704892763}, \
{1, -1}], 
       {PointSize[0.04], PointBox[{14., 8.}], 
        PointBox[{10., 12.600000000000001`}], 
        PointBox[{6., 8.933333333333334}]}, InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"T3\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->7.997355371900827],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          7.997355371900827]& ], {10., -0.5}, {0, -1}]},
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {44, 44}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      {Thickness[0.005], 
       LineBox[{{-1.8189894035458565`*^-12, 18.}, {5.999999999998181, 
        9.999999999998181}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"1\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {2.5648, 13.8248}, {1, 1}], 
       LineBox[{{-1.2732925824820995`*^-11, 12.000000000003638`}, {
        5.999999999989086, 10.000000000003638`}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"2\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {2.588903904178111, 10.371511712534332`}, \
{0, 1}], LineBox[{{-1.4551915228366852`*^-11, 7.999999999996362}, {
        5.999999999987267, 9.999999999996362}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"3\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {3.411096095821889, 8.371511712534332}, \
{0, 1}], LineBox[{{-1.8189894035458565`*^-12, 1.999999999994543}, {
        5.999999999992724, 9.999999999989086}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"4\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {3.4352, 5.8248}, {-1, 1}], 
       LineBox[{{20., 15.000000000003638`}, {13.999999999996362`, 12.}}], 
       InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"5\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {17.023422325850056`, 14.057955348299892`}, \
{1, -1}], 
       LineBox[{{20.00000000000182, 5.000000000003638}, {14.000000000001819`, 
        8.}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"6\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {16.976577674149944`, 7.057955348299891}, \
{-1, -1}], LineBox[{{14., 12.000000000006455`}, {14., 8.000000000003343}}], 
       InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"7\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {13.3048, 10.}, {1, 0}], 
       LineBox[{{13.999999999998181`, 12.}, {5.999999999998181, 10.}}], 
       InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"8\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {9.684703687452767, 11.656385250188933`}, \
{0, -1}], LineBox[{{14.000000000002728`, 8.}, {6.000000000001819, 10.}}], 
       InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"9\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {10.315296312547233`, 9.656385250188933}, \
{0, -1}], 
       {PointSize[0.04], PointBox[{14., 12.}], PointBox[{14., 8.}], 
        PointBox[{6., 10.}]}, InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"T4\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->7.997355371900827],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          7.997355371900827]& ], {10., -0.5}, {0, -1}]},
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {0, 22}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      {Thickness[0.005], 
       LineBox[{{-1.4551915228366852`*^-11, 18.000000000009095`}, {
        5.999999999985448, 13.200000000008004`}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"1\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {2.7926964381792483`, 15.18967054772406}, \
{1, 1}], LineBox[{{-1.8189894035458565`*^-12, 12.}, {5.999999999992724, 
        8.933333333337941}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"2\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {3.0131556222741596`, 9.91390157981176}, \
{1, 1}], LineBox[{{-5.002220859751105*^-12, 8.}, {6.000000000003183, 
        8.933333333334303}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"3\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {3.199819108166432, 7.78691525702532}, \
{0, 1}], LineBox[{{1.8189894035458565`*^-12, 1.999999999998181}, {
        6.000000000003638, 8.933333333334303}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"4\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {3.37821928720161, 5.220776898896043}, \
{-1, 1}], LineBox[{{20., 15.000000000003638`}, {13.999999999996362`, 12.}}], 
       InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"5\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {17.023422325850056`, 14.057955348299892`}, \
{1, -1}], 
       LineBox[{{20.00000000000182, 5.000000000003638}, {14.000000000001819`, 
        8.}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"6\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {16.976577674149944`, 7.057955348299891}, \
{-1, -1}], 
       LineBox[{{5.999999999990905, 13.200000000000728`}, {
        13.999999999982265`, 12.}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"7\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {9.807157411190682, 11.919182741271214`}, \
{0, 1}], LineBox[{{6.000000000003638, 13.200000000005772`}, {
        6.000000000003638, 8.933333333337359}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"8\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {5.3048, 11.066666666666666`}, {1, 0}], 
       LineBox[{{14., 12.000000000006455`}, {14., 8.000000000003343}}], 
       InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"9\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {13.3048, 10.}, {1, 0}], 
       LineBox[{{14.000000000001364`, 7.999999999996362}, {
        6.0000000000027285`, 8.933333333330665}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"10\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {10.150644909428232`, 9.153108747480083}, \
{0, -1}], 
       {PointSize[0.04], PointBox[{6., 13.2}], PointBox[{14., 12.}], 
        PointBox[{14., 8.}], PointBox[{6., 8.933333333333334}]}, InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"T5\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->7.997355371900827],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          7.997355371900827]& ], {10., -0.5}, {0, -1}]},
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {22, 22}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      {Thickness[0.005], 
       LineBox[{{-3.637978807091713*^-12, 18.00000000000182}, {
        5.999999999996362, 12.000000000001819`}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"1\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {2.6855611844574883`, 14.685561184457487`}, \
{1, 1}], LineBox[{{-1.0009326700810561`*^-11, 12.}, {5.999999999982448, 
        12.}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"2\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {3., 11.3048}, {0, 1}], 
       LineBox[{{-1.0009326700810561`*^-11, 8.}, {5.999999999982448, 8.}}], 
       InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"3\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {3., 7.3048}, {0, 1}], 
       LineBox[{{-1.8189894035458565`*^-12, 1.999999999994543}, {
        5.999999999998181, 7.999999999996362}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"4\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {3.3144388155425117`, 4.685561184457488}, \
{-1, 1}], LineBox[{{20., 15.000000000003638`}, {13.999999999996362`, 12.}}], 
       InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"5\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {17.023422325850056`, 14.057955348299892`}, \
{1, -1}], 
       LineBox[{{20.00000000000182, 5.000000000003638}, {14.000000000001819`, 
        8.}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"6\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {16.976577674149944`, 7.057955348299891}, \
{-1, -1}], LineBox[{{14., 12.000000000006455`}, {14., 8.000000000003343}}], 
       InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"7\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {13.3048, 10.}, {1, 0}], 
       LineBox[{{14.000000000000451`, 12.}, {5.999999999999551, 12.}}], 
       InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"8\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {10., 12.6952}, {0, -1}], 
       LineBox[{{14.000000000000451`, 8.}, {5.999999999999551, 8.}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"9\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {10., 8.6952}, {0, -1}], 
       LineBox[{{6., 12.000000000006455`}, {6., 8.000000000003343}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"10\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {5.3048, 10.}, {1, 0}], 
       {PointSize[0.04], PointBox[{14., 12.}], PointBox[{14., 8.}], 
        PointBox[{6., 12.}], PointBox[{6., 8.}]}, InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"T6\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->7.997355371900827],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          7.997355371900827]& ], {10., -0.5}, {0, -1}]},
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {44, 22}, {0, 0}, {22, 22}], 
    InsetBox[
     TagBox[
      StyleBox[
       TagBox["\<\"4\"\>",
        DisplayForm],
       FontFamily->"Helvetica",
       FontSize->11.996033057851239`],
      StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
       11.996033057851239`]& ], {28.5, 69.96}, {0, 0}], InsetBox[
     TagBox[
      StyleBox[
       TagBox["\<\"\[RightArrow]\"\>",
        DisplayForm],
       FontFamily->"Helvetica",
       FontSize->11.996033057851239`],
      StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
       11.996033057851239`]& ], {33., 69.96}, {0, 0}], InsetBox[
     TagBox[
      StyleBox[
       TagBox["\<\"2\"\>",
        DisplayForm],
       FontFamily->"Helvetica",
       FontSize->11.996033057851239`],
      StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
       11.996033057851239`]& ], {37.5, 69.96}, {0, 0}]},
   AspectRatio->1.0999999999999999`,
   PlotRange->{{0, 66}, {0, 72.6}}], TraditionalForm]], "Print",
 CellChangeTimes->{3.630852155371809*^9, 3.630853064879835*^9, 
  3.630853112168313*^9, 3.630855135950697*^9}]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"FeynArtsGraphics", "(", 
    RowBox[{"4", "\[Rule]", "2"}], ")"}], "\[InvisibleApplication]", 
   RowBox[{"(", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         FormBox[
          InterpretationBox[
           
           RowBox[{"\<\"[\"\>", "\[InvisibleSpace]", "\<\"T1\"\>", 
            "\[InvisibleSpace]", "\<\"]\"\>"}],
           SequenceForm["[", "T1", "]"],
           Editable->False],
          TraditionalForm], 
         FormBox[
          InterpretationBox[
           
           RowBox[{"\<\"[\"\>", "\[InvisibleSpace]", "\<\"T2\"\>", 
            "\[InvisibleSpace]", "\<\"]\"\>"}],
           SequenceForm["[", "T2", "]"],
           Editable->False],
          TraditionalForm], 
         FormBox[
          InterpretationBox[
           
           RowBox[{"\<\"[\"\>", "\[InvisibleSpace]", "\<\"T3\"\>", 
            "\[InvisibleSpace]", "\<\"]\"\>"}],
           SequenceForm["[", "T3", "]"],
           Editable->False],
          TraditionalForm]},
        {
         FormBox[
          InterpretationBox[
           
           RowBox[{"\<\"[\"\>", "\[InvisibleSpace]", "\<\"T4\"\>", 
            "\[InvisibleSpace]", "\<\"]\"\>"}],
           SequenceForm["[", "T4", "]"],
           Editable->False],
          TraditionalForm], 
         FormBox[
          InterpretationBox[
           
           RowBox[{"\<\"[\"\>", "\[InvisibleSpace]", "\<\"T5\"\>", 
            "\[InvisibleSpace]", "\<\"]\"\>"}],
           SequenceForm["[", "T5", "]"],
           Editable->False],
          TraditionalForm], 
         FormBox[
          InterpretationBox[
           
           RowBox[{"\<\"[\"\>", "\[InvisibleSpace]", "\<\"T6\"\>", 
            "\[InvisibleSpace]", "\<\"]\"\>"}],
           SequenceForm["[", "T6", "]"],
           Editable->False],
          TraditionalForm]},
        {"Null", "Null", "Null"}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
         "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.630852165309409*^9, 3.6308530649469223`*^9, 
  3.630853112261931*^9, 3.630855135956009*^9}],

Cell[BoxData[
 FormBox[
  RowBox[{"{", "\<\"d1.tex\"\>", "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.630852165309409*^9, 3.6308530649469223`*^9, 
  3.630853112261931*^9, 3.63085513596168*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"MyBoxes", "=", 
   RowBox[{"CreateTopologies", "[", 
    RowBox[{"1", ",", " ", 
     RowBox[{"3", " ", "\[Rule]", " ", "3"}], ",", 
     RowBox[{"Adjacencies", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "4", ",", "5"}], "}"}]}], ",", 
     RowBox[{"ExcludeTopologies", "\[Rule]", "Internal"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NoTop", "=", 
   RowBox[{"Delete", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{"i", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "520"}], "}"}]}], "]"}], ",", "511"}], 
    RowBox[{"(*", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "511", "}"}], ",", 
       RowBox[{"{", "217", "}"}], ",", 
       RowBox[{"{", "90", "}"}], ",", 
       RowBox[{"{", "50", "}"}], ",", 
       RowBox[{"{", "21", "}"}], ",", 
       RowBox[{"{", "11", "}"}]}], "}"}], "*)"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MyBoxes", "=", 
   RowBox[{"DiagramDelete", "[", 
    RowBox[{"MyBoxes", ",", " ", "NoTop"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6308404576244707`*^9, 3.630840481507884*^9}, {
  3.630840969227446*^9, 3.630840969484424*^9}, {3.630853020630706*^9, 
  3.630853058842081*^9}, {3.630853153885769*^9, 3.630853182376214*^9}, {
  3.6308533908692636`*^9, 3.63085340017735*^9}, {3.630853585053643*^9, 
  3.6308536263681917`*^9}, {3.630853664850807*^9, 3.6308536649290752`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Paint", "[", 
  RowBox[{"MyBoxes", ",", 
   RowBox[{"FieldNumbers", "\[Rule]", "True"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<d2.tex\>\"", ",", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.630853104398807*^9, 3.630853104637169*^9}, 
   3.630853188300111*^9, {3.6308536837022753`*^9, 3.6308536854069233`*^9}, {
   3.630855143450858*^9, 3.630855143644569*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"> Top. \"\>", "\[InvisibleSpace]", "1", 
    "\[InvisibleSpace]", "\<\": \"\>", 
    "\[InvisibleSpace]", "\<\"1 diagram\"\>"}],
   SequenceForm["> Top. ", 1, ": ", "1 diagram"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{
  3.630853190016322*^9, 3.630853368393396*^9, 3.630853402476733*^9, {
   3.6308536677572393`*^9, 3.6308536867497377`*^9}, 3.6308551450727654`*^9}],

Cell[BoxData[
 FormBox[
  GraphicsBox[{InsetBox[
     GraphicsBox[
      {Thickness[0.005], 
       LineBox[{{-1.8189894035458565`*^-12, 17.00000000000182}, {6., 10.}}], 
       InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"1\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {2.6177664169251145`, 13.258771214507242`}, \
{1, 1}], LineBox[{{-1.0009326700810561`*^-11, 10.}, {5.999999999982448, 
        10.}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"2\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {3., 9.3048}, {0, 1}], 
       LineBox[{{1.8189894035458565`*^-12, 3.000000000005457}, {
        5.999999999996362, 10.}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"3\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {3.3822335830748855`, 6.258771214507241}, \
{-1, 1}], 
       LineBox[{{20.000000000003638`, 17.00000000000182}, {
        14.000000000001819`, 9.999999999998181}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"4\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {16.617766416925114`, 13.741228785492758`}, \
{1, -1}], LineBox[{{20.000000000000668`, 10.}, {13.999999999999329`, 10.}}], 
       InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"5\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {17., 10.6952}, {0, -1}], 
       LineBox[{{20.00000000000182, 3.}, {14., 10.}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"6\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {17.382233583074886`, 6.741228785492759}, \
{-1, -1}], 
       CircleBox[{10., 10.900000000000004`}, 4.1000000000000005`, {
        3.3629070959375835`, 6.0618708648317945`}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"7\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {10., 6.1048}, {0, 1}], 
       CircleBox[{10., 9.099999999999996}, 4.1000000000000005`, {
        0.2213144423477913, 2.9202782112420023`}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"8\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {10., 13.895199999999999`}, {0, -1}], 
       {PointSize[0.04], PointBox[{6., 10.}], PointBox[{14., 10.}]}, 
       InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"T1\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->7.997355371900827],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          7.997355371900827]& ], {10., -0.5}, {0, -1}]},
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {0, 44}, {0, 0}, {22, 22}], InsetBox[
     TagBox[
      StyleBox[
       TagBox["\<\"3\"\>",
        DisplayForm],
       FontFamily->"Helvetica",
       FontSize->11.996033057851239`],
      StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
       11.996033057851239`]& ], {28.5, 69.96}, {0, 0}], InsetBox[
     TagBox[
      StyleBox[
       TagBox["\<\"\[RightArrow]\"\>",
        DisplayForm],
       FontFamily->"Helvetica",
       FontSize->11.996033057851239`],
      StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
       11.996033057851239`]& ], {33., 69.96}, {0, 0}], InsetBox[
     TagBox[
      StyleBox[
       TagBox["\<\"3\"\>",
        DisplayForm],
       FontFamily->"Helvetica",
       FontSize->11.996033057851239`],
      StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
       11.996033057851239`]& ], {37.5, 69.96}, {0, 0}]},
   AspectRatio->1.0999999999999999`,
   PlotRange->{{0, 66}, {0, 72.6}}], TraditionalForm]], "Print",
 CellChangeTimes->{
  3.630853190016322*^9, 3.630853368393396*^9, 3.630853402476733*^9, {
   3.6308536677572393`*^9, 3.6308536867497377`*^9}, 3.630855145076045*^9}]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"FeynArtsGraphics", "(", 
    RowBox[{"3", "\[Rule]", "3"}], ")"}], "\[InvisibleApplication]", 
   RowBox[{"(", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         FormBox[
          InterpretationBox[
           
           RowBox[{"\<\"[\"\>", "\[InvisibleSpace]", "\<\"T1\"\>", 
            "\[InvisibleSpace]", "\<\"]\"\>"}],
           SequenceForm["[", "T1", "]"],
           Editable->False],
          TraditionalForm], "Null", "Null"},
        {"Null", "Null", "Null"},
        {"Null", "Null", "Null"}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
         "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.630853337899611*^9, 3.630853377587207*^9, 3.630853411757313*^9, {
   3.6308536677664843`*^9, 3.630853686761589*^9}, 3.630855145088296*^9}],

Cell[BoxData[
 FormBox[
  RowBox[{"{", "\<\"d2.tex\"\>", "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.630853337899611*^9, 3.630853377587207*^9, 3.630853411757313*^9, {
   3.6308536677664843`*^9, 3.630853686761589*^9}, 3.6308551450906143`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"MyBoxes", "=", 
   RowBox[{"CreateTopologies", "[", 
    RowBox[{"1", ",", " ", 
     RowBox[{"3", " ", "\[Rule]", " ", "3"}], ",", 
     RowBox[{"Adjacencies", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "4"}], "}"}]}], ",", 
     RowBox[{"ExcludeTopologies", "\[Rule]", "Internal"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NoTop", "=", 
   RowBox[{"Delete", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{"i", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "390"}], "}"}]}], "]"}], ",", "42"}], 
    RowBox[{"(*", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "511", "}"}], ",", 
       RowBox[{"{", "217", "}"}], ",", 
       RowBox[{"{", "90", "}"}], ",", 
       RowBox[{"{", "50", "}"}], ",", 
       RowBox[{"{", "21", "}"}], ",", 
       RowBox[{"{", "11", "}"}]}], "}"}], "*)"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MyBoxes", "=", 
   RowBox[{"DiagramDelete", "[", 
    RowBox[{"MyBoxes", ",", " ", "NoTop"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6308404576244707`*^9, 3.630840481507884*^9}, {
  3.630840969227446*^9, 3.630840969484424*^9}, {3.630853020630706*^9, 
  3.630853058842081*^9}, {3.630853153885769*^9, 3.630853182376214*^9}, {
  3.6308533908692636`*^9, 3.63085340017735*^9}, {3.630853585053643*^9, 
  3.6308536263681917`*^9}, {3.630853664850807*^9, 3.6308536649290752`*^9}, {
  3.630853701846826*^9, 3.6308537076405563`*^9}, {3.630853828367628*^9, 
  3.6308538549405317`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Paint", "[", 
  RowBox[{"MyBoxes", ",", 
   RowBox[{"FieldNumbers", "\[Rule]", "True"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<d3.tex\>\"", ",", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.630853104398807*^9, 3.630853104637169*^9}, 
   3.630853188300111*^9, {3.6308536837022753`*^9, 3.6308536982359858`*^9}, {
   3.630853834433649*^9, 3.630853837007135*^9}, {3.630853878643211*^9, 
   3.630853878873364*^9}, {3.63085515009743*^9, 3.630855150340272*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"> Top. \"\>", "\[InvisibleSpace]", "1", 
    "\[InvisibleSpace]", "\<\": \"\>", 
    "\[InvisibleSpace]", "\<\"1 diagram\"\>"}],
   SequenceForm["> Top. ", 1, ": ", "1 diagram"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{
  3.6308537202631483`*^9, {3.630853857963439*^9, 3.6308538795142307`*^9}, 
   3.630855151232547*^9}],

Cell[BoxData[
 FormBox[
  GraphicsBox[{InsetBox[
     GraphicsBox[
      {Thickness[0.005], 
       LineBox[{{5.4569682106375694`*^-12, 16.99999999999818}, {
        5.999999999998181, 12.80000000000291}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"1\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {2.8592989523276735`, 14.439798503325246`}, \
{1, 1}], LineBox[{{-1.8189894035458565`*^-12, 9.999999999996362}, {
        6.0000000000009095`, 8.599999999998545}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"2\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {2.704601499711656, 8.63880642733567}, \
{0, 1}], LineBox[{{-3.637978807091713*^-12, 2.999999999998181}, {
        5.999999999996362, 8.599999999998545}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"3\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {3.2822137254680146`, 5.45442815128427}, \
{-1, 1}], 
       LineBox[{{20.000000000003638`, 17.000000000003638`}, {
        14.000000000005457`, 11.400000000006912`}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"4\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {16.717786274531985`, 14.545571848715728`}, \
{1, -1}], 
       LineBox[{{20.00000000000182, 10.000000000003638`}, {
        14.000000000003638`, 11.400000000001455`}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"5\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {17.295398500288343`, 11.36119357266433}, \
{0, -1}], 
       LineBox[{{19.99999999999818, 3.000000000001819}, {13.999999999998181`, 
        7.200000000002547}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"6\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {17.140701047672326`, 5.560201496674752}, \
{-1, -1}], 
       LineBox[{{5.999999999996362, 12.800000000001276`}, {5.999999999996362, 
        8.599999999999637}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"7\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {5.3048, 10.7}, {1, 0}], 
       LineBox[{{5.999999999984539, 12.80000000000291}, {13.999999999989086`, 
        11.400000000001455`}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"8\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {9.775905568722077, 11.424260392697587`}, \
{0, 1}], LineBox[{{14.000000000001819`, 7.200000000000728}, {
        6.000000000002274, 8.599999999998545}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"9\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {10.224094431277923`, 8.575739607302417}, \
{0, -1}], 
       LineBox[{{14.000000000003638`, 7.199999999989841}, {
        14.000000000003638`, 11.3999999999826}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"10\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {14.6952, 9.3}, {-1, 0}], 
       {PointSize[0.04], PointBox[{6., 12.8}], PointBox[{14., 7.2}], 
        PointBox[{6., 8.6}], PointBox[{14., 11.4}]}, InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"T1\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->7.997355371900827],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          7.997355371900827]& ], {10., -0.5}, {0, -1}]},
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {0, 44}, {0, 0}, {22, 22}], InsetBox[
     TagBox[
      StyleBox[
       TagBox["\<\"3\"\>",
        DisplayForm],
       FontFamily->"Helvetica",
       FontSize->11.996033057851239`],
      StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
       11.996033057851239`]& ], {28.5, 69.96}, {0, 0}], InsetBox[
     TagBox[
      StyleBox[
       TagBox["\<\"\[RightArrow]\"\>",
        DisplayForm],
       FontFamily->"Helvetica",
       FontSize->11.996033057851239`],
      StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
       11.996033057851239`]& ], {33., 69.96}, {0, 0}], InsetBox[
     TagBox[
      StyleBox[
       TagBox["\<\"3\"\>",
        DisplayForm],
       FontFamily->"Helvetica",
       FontSize->11.996033057851239`],
      StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
       11.996033057851239`]& ], {37.5, 69.96}, {0, 0}]},
   AspectRatio->1.0999999999999999`,
   PlotRange->{{0, 66}, {0, 72.6}}], TraditionalForm]], "Print",
 CellChangeTimes->{
  3.6308537202631483`*^9, {3.630853857963439*^9, 3.6308538795142307`*^9}, 
   3.6308551512358103`*^9}]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"FeynArtsGraphics", "(", 
    RowBox[{"3", "\[Rule]", "3"}], ")"}], "\[InvisibleApplication]", 
   RowBox[{"(", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         FormBox[
          InterpretationBox[
           
           RowBox[{"\<\"[\"\>", "\[InvisibleSpace]", "\<\"T1\"\>", 
            "\[InvisibleSpace]", "\<\"]\"\>"}],
           SequenceForm["[", "T1", "]"],
           Editable->False],
          TraditionalForm], "Null", "Null"},
        {"Null", "Null", "Null"},
        {"Null", "Null", "Null"}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
         "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.63085372738474*^9, {3.630853857978881*^9, 3.6308538795618057`*^9}, 
   3.630855151248167*^9}],

Cell[BoxData[
 FormBox[
  RowBox[{"{", "\<\"d3.tex\"\>", "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.63085372738474*^9, {3.630853857978881*^9, 3.6308538795618057`*^9}, 
   3.630855151249797*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"MyBoxes", "=", 
   RowBox[{"CreateTopologies", "[", 
    RowBox[{"1", ",", " ", 
     RowBox[{"2", " ", "\[Rule]", " ", "4"}], ",", 
     RowBox[{"Adjacencies", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"4", ",", "6"}], "}"}]}], ",", 
     RowBox[{"ExcludeTopologies", "\[Rule]", "Internal"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NoTop", "=", 
   RowBox[{"Delete", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{"i", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "30"}], "}"}]}], "]"}], ",", "16"}], 
    RowBox[{"(*", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "511", "}"}], ",", 
       RowBox[{"{", "217", "}"}], ",", 
       RowBox[{"{", "90", "}"}], ",", 
       RowBox[{"{", "50", "}"}], ",", 
       RowBox[{"{", "21", "}"}], ",", 
       RowBox[{"{", "11", "}"}]}], "}"}], "*)"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MyBoxes", "=", 
   RowBox[{"DiagramDelete", "[", 
    RowBox[{"MyBoxes", ",", " ", "NoTop"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6308404576244707`*^9, 3.630840481507884*^9}, {
  3.630840969227446*^9, 3.630840969484424*^9}, {3.630853020630706*^9, 
  3.630853058842081*^9}, {3.630853153885769*^9, 3.630853182376214*^9}, {
  3.6308533908692636`*^9, 3.63085340017735*^9}, {3.630853585053643*^9, 
  3.6308536263681917`*^9}, {3.630853664850807*^9, 3.6308536649290752`*^9}, {
  3.630853701846826*^9, 3.6308537076405563`*^9}, {3.630853828367628*^9, 
  3.6308538549405317`*^9}, {3.630853894714127*^9, 3.630853910338426*^9}, {
  3.630854072548779*^9, 3.63085407810216*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Paint", "[", 
  RowBox[{"MyBoxes", ",", 
   RowBox[{"FieldNumbers", "\[Rule]", "True"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<d4.tex\>\"", ",", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.630853104398807*^9, 3.630853104637169*^9}, 
   3.630853188300111*^9, {3.6308536837022753`*^9, 3.6308536982359858`*^9}, {
   3.630853834433649*^9, 3.630853837007135*^9}, {3.630853878643211*^9, 
   3.630853878873364*^9}, {3.630854034691077*^9, 3.630854039797517*^9}, 
   3.630854084040566*^9, {3.63085669627055*^9, 3.6308566981216516`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"> Top. \"\>", "\[InvisibleSpace]", "1", 
    "\[InvisibleSpace]", "\<\": \"\>", 
    "\[InvisibleSpace]", "\<\"1 diagram\"\>"}],
   SequenceForm["> Top. ", 1, ": ", "1 diagram"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{{3.630854040887474*^9, 3.630854085211176*^9}, {
  3.630856663062845*^9, 3.63085669908047*^9}}],

Cell[BoxData[
 FormBox[
  GraphicsBox[{InsetBox[
     GraphicsBox[
      {Thickness[0.005], 
       LineBox[{{-5.4569682106375694`*^-12, 15.000000000005457`}, {
        5.999999999996362, 10.000000000003638`}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"1\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {3.2274397195638236`, 12.89388766347659}, \
{-1, -1}], 
       LineBox[{{-1.0913936421275139`*^-11, 4.999999999989086}, {
        5.999999999990905, 9.999999999990905}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"2\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {2.772560280436176, 7.893887663476588}, \
{1, -1}], 
       LineBox[{{20.00000000000182, 17.99999999999818}, {13.999999999998181`, 
        9.999999999998181}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"3\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {17.4352, 13.8248}, {-1, 1}], 
       LineBox[{{19.999999999996362`, 11.999999999996362`}, {
        13.999999999995453`, 9.999999999996362}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"4\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {17.41109609582189, 10.371511712534332`}, \
{0, 1}], LineBox[{{20.00000000000091, 8.}, {13.99999999999909, 10.}}], 
       InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"5\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {16.58890390417811, 8.371511712534332}, \
{0, 1}], LineBox[{{20.00000000000182, 2.000000000001819}, {
        14.000000000001819`, 10.000000000001819`}}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"6\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {16.5648, 5.824800000000001}, {1, 1}], 
       CircleBox[{10., 9.099999999999996}, 4.1000000000000005`, {
        0.2213144423477913, 2.9202782112420023`}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"7\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {10., 13.895199999999999`}, {0, -1}], 
       CircleBox[{10., 10.900000000000004`}, 4.1000000000000005`, {
        3.3629070959375835`, 6.0618708648317945`}], InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"8\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->9.996694214876033],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          9.996694214876033]& ], {10., 6.1048}, {0, 1}], 
       {PointSize[0.04], PointBox[{6., 10.}], PointBox[{14., 10.}]}, 
       InsetBox[
        TagBox[
         StyleBox[
          TagBox["\<\"T1\"\>",
           DisplayForm],
          FontFamily->"Helvetica",
          FontSize->7.997355371900827],
         StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
          7.997355371900827]& ], {10., -0.5}, {0, -1}]},
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {0, 44}, {0, 0}, {22, 22}], InsetBox[
     TagBox[
      StyleBox[
       TagBox["\<\"2\"\>",
        DisplayForm],
       FontFamily->"Helvetica",
       FontSize->11.996033057851239`],
      StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
       11.996033057851239`]& ], {28.5, 69.96}, {0, 0}], InsetBox[
     TagBox[
      StyleBox[
       TagBox["\<\"\[RightArrow]\"\>",
        DisplayForm],
       FontFamily->"Helvetica",
       FontSize->11.996033057851239`],
      StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
       11.996033057851239`]& ], {33., 69.96}, {0, 0}], InsetBox[
     TagBox[
      StyleBox[
       TagBox["\<\"4\"\>",
        DisplayForm],
       FontFamily->"Helvetica",
       FontSize->11.996033057851239`],
      StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
       11.996033057851239`]& ], {37.5, 69.96}, {0, 0}]},
   AspectRatio->1.0999999999999999`,
   PlotRange->{{0, 66}, {0, 72.6}}], TraditionalForm]], "Print",
 CellChangeTimes->{{3.630854040887474*^9, 3.630854085211176*^9}, {
  3.630856663062845*^9, 3.6308566990839443`*^9}}]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"FeynArtsGraphics", "(", 
    RowBox[{"2", "\[Rule]", "4"}], ")"}], "\[InvisibleApplication]", 
   RowBox[{"(", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         FormBox[
          InterpretationBox[
           
           RowBox[{"\<\"[\"\>", "\[InvisibleSpace]", "\<\"T1\"\>", 
            "\[InvisibleSpace]", "\<\"]\"\>"}],
           SequenceForm["[", "T1", "]"],
           Editable->False],
          TraditionalForm], "Null", "Null"},
        {"Null", "Null", "Null"},
        {"Null", "Null", "Null"}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
         "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.630854058936108*^9, 3.6308540852243357`*^9}, {
  3.630856663077867*^9, 3.630856699100709*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"{", "\<\"d4.tex\"\>", "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.630854058936108*^9, 3.6308540852243357`*^9}, {
  3.630856663077867*^9, 3.6308566991056128`*^9}}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{740, 651},
WindowMargins->{{Automatic, 114}, {Automatic, 13}},
ShowSelection->True,
FrontEndVersion->"8.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (November 6, \
2010)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 140, 3, 27, "Input"],
Cell[700, 25, 376, 8, 58, "Input"],
Cell[CellGroupData[{
Cell[1101, 37, 98, 1, 35, "Subsection"],
Cell[1202, 40, 1527, 37, 73, "Input"],
Cell[CellGroupData[{
Cell[2754, 81, 417, 9, 43, "Input"],
Cell[CellGroupData[{
Cell[3196, 94, 376, 9, 20, "Print"],
Cell[3575, 105, 376, 9, 20, "Print"],
Cell[3954, 116, 376, 9, 20, "Print"],
Cell[4333, 127, 376, 9, 20, "Print"],
Cell[4712, 138, 376, 9, 20, "Print"],
Cell[5091, 149, 19948, 512, 404, "Print"]
}, Open  ]],
Cell[25054, 664, 2290, 65, 64, "Output"],
Cell[27347, 731, 183, 4, 27, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[27579, 741, 98, 1, 27, "Subsection"],
Cell[27680, 744, 1287, 34, 73, "Input"],
Cell[CellGroupData[{
Cell[28992, 782, 347, 8, 43, "Input"],
Cell[CellGroupData[{
Cell[29364, 794, 399, 9, 20, "Print"],
Cell[29766, 805, 397, 9, 20, "Print"],
Cell[30166, 816, 401, 9, 20, "Print"],
Cell[30570, 827, 399, 9, 20, "Print"],
Cell[30972, 838, 399, 9, 20, "Print"],
Cell[31374, 849, 399, 9, 20, "Print"],
Cell[31776, 860, 27533, 696, 404, "Print"]
}, Open  ]],
Cell[59324, 1559, 2579, 73, 64, "Output"],
Cell[61906, 1634, 204, 4, 27, "Output"]
}, Open  ]],
Cell[62125, 1641, 1460, 37, 73, "Input"],
Cell[CellGroupData[{
Cell[63610, 1682, 424, 9, 43, "Input"],
Cell[CellGroupData[{
Cell[64059, 1695, 455, 10, 20, "Print"],
Cell[64517, 1707, 4895, 126, 404, "Print"]
}, Open  ]],
Cell[69427, 1836, 1299, 34, 64, "Output"],
Cell[70729, 1872, 257, 5, 27, "Output"]
}, Open  ]],
Cell[71001, 1880, 1551, 39, 58, "Input"],
Cell[CellGroupData[{
Cell[72577, 1923, 519, 10, 43, "Input"],
Cell[CellGroupData[{
Cell[73121, 1937, 409, 10, 20, "Print"],
Cell[73533, 1949, 5947, 150, 404, "Print"]
}, Open  ]],
Cell[79495, 2102, 1254, 34, 64, "Output"],
Cell[80752, 2138, 210, 5, 27, "Output"]
}, Open  ]],
Cell[80977, 2146, 1644, 40, 58, "Input"],
Cell[CellGroupData[{
Cell[82646, 2190, 593, 11, 43, "Input"],
Cell[CellGroupData[{
Cell[83264, 2205, 402, 9, 20, "Print"],
Cell[83669, 2216, 4982, 126, 404, "Print"]
}, Open  ]],
Cell[88666, 2345, 1253, 33, 64, "Output"],
Cell[89922, 2380, 211, 4, 27, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


